Linear and continuous variable spin-wave processing using a cavity-coupled atomic ensemble

Spin-wave excitations in ensembles of atoms are gaining attention as a quantum information resource. However, current techniques with atomic spin waves do not achieve universal quantum information processing. We conduct a theoretical analysis of methods to create a high-capacity universal quantum processor and network node using an ensemble of laser-cooled atoms, trapped in a one-dimensional periodic potential and coupled to a ring cavity. We describe how to establish linear quantum processing using a lambda-scheme in a rubidium-atom system, calculate the expected experimental operational fidelities. Second, we derive an efficient method to achieve linear controllability with a single ensemble of atoms, rather than two-ensembles as proposed in [K. C. Cox et al. Spin-Wave Quantum Computing with Atoms in a Single-Mode Cavity, preprint 2021]. Finally, we propose to use the spin-wave processor for continuous-variable quantum information processing and present a scheme to generate large dual-rail cluster states useful for deterministic computing.

==> ExactBeamsplitters_Analytic_submit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    569291,      14023]
NotebookOptionsPosition[    565906,      13917]
NotebookOutlinePosition[    566372,      13936]
CellTagsIndexPosition[    566329,      13933]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Analytic solultion of the spinwave BS angles in Table I of ",
 StyleBox["Linear and continuous variable spin-wave processing using a \
cavity-coupled atomic ensemble\[LineSeparator]",
  FontSlant->"Italic"],
 ", Cox et. al."
}], "Subsection",
 CellChangeTimes->{{3.837698547309084*^9, 3.8376985667184443`*^9}, {
  3.837698597693907*^9, 3.8376986364046373`*^9}, {3.837698778215841*^9, 
  3.8376987812758427`*^9}, {3.8383726413309073`*^9, 3.838372743539486*^9}, {
  3.8383772673996353`*^9, 3.838377272281434*^9}, {3.841847444181788*^9, 
  3.841847461562138*^9}},
 ExpressionUUID -> "c74fb4b8-2c8e-46c9-8b49-3c81d0f884f8"],

Cell["Define Hamiltonians in Eq. 17 of the main text", "Text",
 CellChangeTimes->{{3.8376987902428217`*^9, 3.8376988198665514`*^9}, {
   3.8376988945127845`*^9, 3.8376989212364364`*^9}, {3.8376996075361395`*^9, 
   3.837699622521095*^9}, 3.837699871564871*^9, {3.838372752865862*^9, 
   3.8383728060887547`*^9}, {3.841847466336525*^9, 3.841847494334725*^9}},
 ExpressionUUID -> "782d2f24-cec5-4179-b181-bc836898d114"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HljSimp", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"a", "a", "c"},
      {"a", "a", "c"},
      {"c", "c", "b"}
     }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HljReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{"4", "/", 
       RowBox[{"Pi", "^", "2"}]}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", 
        RowBox[{"4", "/", 
         RowBox[{"Pi", "^", "2"}]}]}]}]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"a", "*", "b"}], "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.837699626121098*^9, 3.837699713172325*^9}, {
  3.8377021245736256`*^9, 3.837702127241398*^9}, {3.838376617495674*^9, 
  3.838376619439286*^9}},
 ExpressionUUID -> "43efcb6c-147b-41a3-a79b-d3d4f40e4316"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hlj", "=", 
   RowBox[{
    RowBox[{"HljSimp", "//.", "HljReps"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Hlj", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.837699717195411*^9, 3.8376997363154497`*^9}, {
  3.8377010731318145`*^9, 3.8377010747788734`*^9}, {3.837702141599895*^9, 
  3.8377021442082443`*^9}, {3.8383766221263604`*^9, 3.8383766260427923`*^9}, {
  3.841847525405312*^9, 3.8418475320739603`*^9}},
 ExpressionUUID -> "0add2d81-dc5a-452b-a65a-c348a6869d6b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["4", 
       SuperscriptBox["\[Pi]", "2"]], 
      FractionBox["4", 
       SuperscriptBox["\[Pi]", "2"]], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]]}], 
       SuperscriptBox["\[Pi]", "2"]]},
     {
      FractionBox["4", 
       SuperscriptBox["\[Pi]", "2"]], 
      FractionBox["4", 
       SuperscriptBox["\[Pi]", "2"]], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]]}], 
       SuperscriptBox["\[Pi]", "2"]]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]]}], 
       SuperscriptBox["\[Pi]", "2"]], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]]}], 
       SuperscriptBox["\[Pi]", "2"]], 
      RowBox[{"1", "-", 
       FractionBox["8", 
        SuperscriptBox["\[Pi]", "2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.837699726970658*^9, 3.837699737075077*^9}, 
   3.837701075388872*^9, 3.8377021491865396`*^9, 3.838373011286458*^9, 
   3.8383766421758337`*^9, {3.8418474973610563`*^9, 3.841847532553575*^9}, 
   3.841847568965391*^9},
 ExpressionUUID -> "cc11d30b-7c77-43fc-bfcb-0c8f59cff660"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"numericHlj", "=", 
   RowBox[{"Hlj", "//", "N"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8377015318683467`*^9, 3.8377015424273005`*^9}, {
   3.8377017917210712`*^9, 3.837701795101419*^9}, 3.837702155266914*^9, {
   3.838376692903473*^9, 3.8383766949495215`*^9}},
 ExpressionUUID -> "af9f0b0c-a7ba-4b11-95f6-8231ceaeb11e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.4052847345693511`", "0.4052847345693511`", "0.27707995672630736`"},
     {"0.4052847345693511`", "0.4052847345693511`", "0.27707995672630736`"},
     {"0.27707995672630736`", "0.27707995672630736`", "0.1894305308612978`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8377015430932617`*^9, 3.8377017957703276`*^9, 
  3.8377021559265423`*^9, 3.8383730141174192`*^9, 3.8383766968955297`*^9, 
  3.841847571693986*^9},
 ExpressionUUID -> "9842134a-53f7-4bff-9fc1-a42c1a5a39c0"]
}, Open  ]],

Cell["Define additional Hamiltonians Hl and Hj.", "Text",
 CellChangeTimes->{{3.837699885478597*^9, 3.8376998921308317`*^9}, {
  3.837699999344698*^9, 3.8377000220782986`*^9}, {3.84184757846364*^9, 
  3.841847590744397*^9}},
 ExpressionUUID -> "babf45c0-246d-444e-a58c-83a3983890bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hl", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0"},
      {"0", "0", "0"},
      {"0", "0", "0"}
     }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hj", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0"},
      {"0", "1", "0"},
      {"0", "0", "0"}
     }], "\[NoBreak]", ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.837699814329317*^9, 3.837699855500439*^9}, {
  3.838376699468014*^9, 3.838376699654631*^9}},
 ExpressionUUID -> "fa4bdd2f-a794-46e2-bdc4-fbb3a8e2cf4a"],

Cell["Define unitary operations.", "Text",
 CellChangeTimes->{{3.8377000329990606`*^9, 3.8377000730484304`*^9}, {
  3.838372820556266*^9, 3.838372821022622*^9}, {3.841847596433123*^9, 
  3.841847602655669*^9}},
 ExpressionUUID -> "8d154004-4433-4875-915b-ffcc00a3e6b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ulj", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"I", "*", "2", "*", "Pi", "*", "Hlj", "*", "\[Theta]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ul", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"I", "*", "2", "*", "Pi", "*", "Hl", "*", "\[Theta]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Uj", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"I", "*", "2", "*", "Pi", "*", "Hj", "*", "\[Theta]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8377000773330584`*^9, 3.8377001316085644`*^9}, {
  3.8377001698382525`*^9, 3.8377001795690174`*^9}, {3.8377003162117825`*^9, 
  3.8377003472516947`*^9}, {3.837702114008832*^9, 3.837702116559181*^9}, {
  3.838372993447545*^9, 3.838373004666497*^9}, {3.8383767030665083`*^9, 
  3.838376709383663*^9}},
 ExpressionUUID -> "e877d7c9-afd3-43d2-85b9-58f38638d740"],

Cell["Desired unitary (from Eq. 18)", "Text",
 CellChangeTimes->{{3.837702369461077*^9, 3.837702378777951*^9}, {
  3.8383728273699903`*^9, 3.8383728308454437`*^9}, {3.841847610201682*^9, 
  3.84184762106355*^9}},
 ExpressionUUID -> "28bddeaf-0252-41c0-a055-3e8cdc5e4ba3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Udesired", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "I", "0"},
       {"I", "1", "0"},
       {"0", "0", 
        RowBox[{"Sqrt", "[", "2", "]"}]}
      }], "\[NoBreak]", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83770238446624*^9, 3.837702470903318*^9}, 
   3.837702583872193*^9, 3.837702667769358*^9, 3.83770271139884*^9, {
   3.8377031925098543`*^9, 3.8377031953898373`*^9}},
 ExpressionUUID -> "1897b9e2-e4db-4da5-9185-c00d55cc1103"],

Cell["\<\
From numeric optimization, we know that we can get an exact beamsplitter \
using seven unitaries with a specific order and precise rotation angles.\
\>", "Text",
 CellChangeTimes->{{3.8377003860188065`*^9, 3.8377004161694565`*^9}, {
  3.8383729794482384`*^9, 
  3.838372982142357*^9}},ExpressionUUID->"b17b09cd-fa4f-4110-870c-\
44b64a87efa6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UBSarb", "[", 
   RowBox[{
   "\[Theta]1_", ",", "\[Theta]2_", ",", "\[Theta]3_", ",", "\[Theta]4_", ",",
     "\[Theta]5_", ",", "\[Theta]6_", ",", "\[Theta]7_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ulj", "[", "\[Theta]7", "]"}], ".", 
   RowBox[{"Ul", "[", "\[Theta]6", "]"}], ".", 
   RowBox[{"Uj", "[", "\[Theta]5", "]"}], ".", 
   RowBox[{"Ulj", "[", "\[Theta]4", "]"}], ".", 
   RowBox[{"Ul", "[", "\[Theta]3", "]"}], ".", 
   RowBox[{"Uj", "[", "\[Theta]2", "]"}], ".", 
   RowBox[{"Ulj", "[", "\[Theta]1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.838372918558196*^9, 3.8383729475746517`*^9}, {
  3.838373034164681*^9, 3.8383730741744113`*^9}, {3.838376716258297*^9, 
  3.8383767258318963`*^9}, {3.838377043429164*^9, 3.838377054678603*^9}},
 ExpressionUUID -> "ac7b032a-6f70-4659-bb80-5dcb8914fd87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"UBSthetas", "=", 
   RowBox[{
    RowBox[{"UBSarb", "[", 
     RowBox[{
     "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", "\[Theta]4", ",", 
      "\[Theta]5", ",", "\[Theta]6", ",", "\[Theta]7"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[Theta]1", "|", "\[Theta]2", "|", "\[Theta]3", "|", "\[Theta]4", 
            "|", "\[Theta]5", "|", "\[Theta]6", "|", "\[Theta]7"}], " ", 
           ")"}], "\[Element]", " ", "Reals"}], "}"}]}]}], "]"}], "&"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8377034245449543`*^9, 3.8377034814852734`*^9}, {
   3.8377037579037657`*^9, 3.8377037640543685`*^9}, 3.837704769091174*^9, {
   3.838373081445784*^9, 3.8383731201371665`*^9}, {3.838373217181428*^9, 
   3.8383732187133536`*^9}},
 ExpressionUUID -> "89cf064b-652e-4152-a8f7-1b718ee80e2e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]4"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]7"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
           "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]4"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]7"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]7"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], 
       SuperscriptBox["\[Pi]", "6"]], 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}],
              "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "6"]], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "6"]]},
     {
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}],
              "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "6"]], 
      FractionBox[
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]4"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]7"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
           "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]4"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]7"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]7"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], 
       SuperscriptBox["\[Pi]", "6"]], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "6"]]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}],
              "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "6"]], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SuperscriptBox["\[Pi]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}],
              "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
              "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]4"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                 "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                  "\[Theta]7"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]4"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                   "\[Theta]7"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "6"]], 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]4"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]3"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
                 "\[Theta]4"}]]}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]1"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]5"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]6"}]], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]]}],
              ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]4"}]], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]7"}]], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], 
       SuperscriptBox["\[Pi]", "6"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.837703482615614*^9, 3.837703765053994*^9, 
  3.837704771681151*^9, 3.838373131948332*^9, 3.8383732197351313`*^9, 
  3.8383767354151783`*^9, 3.838377062713483*^9, 3.8418476385372868`*^9},
 ExpressionUUID -> "f63359d0-281a-4645-83af-45e189cf05ab"]
}, Open  ]],

Cell["\<\
First need to check that there aren\[CloseCurlyQuote]t any odd branch cuts \
from the MatrixExp. This ensures that this analytic intermediate solution is \
valid.\
\>", "Text",
 CellChangeTimes->{{3.8377036243303537`*^9, 3.8377036628855247`*^9}, {
  3.8383737472796993`*^9, 
  3.8383737671675053`*^9}},ExpressionUUID->"5d96a848-9791-4599-b583-\
283712ce7bf7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"thetaReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]1", "\[Rule]", "1.347136"}], ",", 
     RowBox[{"\[Theta]2", "\[Rule]", "1.222136"}], ",", 
     RowBox[{"\[Theta]3", "\[Rule]", "1.222136"}], ",", 
     RowBox[{"\[Theta]4", "\[Rule]", "1.125"}], ",", 
     RowBox[{"\[Theta]5", "\[Rule]", "0.652864"}], ",", 
     RowBox[{"\[Theta]6", "\[Rule]", "0.652864"}], ",", 
     RowBox[{"\[Theta]7", "\[Rule]", "0.7778639"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"UBSthetas", "/.", "thetaReps"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"UBSthetas", "/.", "thetaReps"}], "//", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"#", ",", "1*^-6"}], "]"}], "&"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8377034987872562`*^9, 3.8377035998061275`*^9}, {
  3.8383731483382187`*^9, 3.83837317895776*^9}, {3.8383732294805984`*^9, 
  3.8383732302871575`*^9}, {3.838376762952737*^9, 3.8383768020358405`*^9}},
 ExpressionUUID -> "1f4ca3ad-c16a-48b8-a94c-2ddb4d5ff032"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.7071069212491551`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.4006268138642925`*^-7", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.4006260851322222`*^-7", "+", 
       RowBox[{"0.7071066411238669`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.3561130765977316`*^-7", "-", 
       RowBox[{"7.924775536170853`*^-8", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"1.4006260851322222`*^-7", "+", 
       RowBox[{"0.7071066411238669`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.7071069212491551`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.4006268138642925`*^-7", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.3561130765977316`*^-7", "-", 
       RowBox[{"7.924775536170853`*^-8", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "3.985514561280138`*^-8"}], "-", 
       RowBox[{"1.5192827534960374`*^-7", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.985514561280138`*^-8"}], "-", 
       RowBox[{"1.5192827534960374`*^-7", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.9999999999999485`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.3216154989502754`*^-7", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8377035858398046`*^9, 3.837703600536128*^9}, 
   3.8377047886208167`*^9, 3.8383731805693216`*^9, 3.838373231867156*^9, 
   3.838376738708703*^9, {3.838376779731287*^9, 3.8383768042515173`*^9}, 
   3.838377068933134*^9, 3.841847652833096*^9},
 ExpressionUUID -> "2d859c0c-dc67-43c2-9fdf-bd5dfe61ba63"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.7071069212491551`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.7071066411238669`", " ", "\[ImaginaryI]"}]}], "0"},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.7071066411238669`", " ", "\[ImaginaryI]"}]}], 
      "0.7071069212491551`", "0"},
     {"0", "0", "0.9999999999999485`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8377035858398046`*^9, 3.837703600536128*^9}, 
   3.8377047886208167`*^9, 3.8383731805693216`*^9, 3.838373231867156*^9, 
   3.838376738708703*^9, {3.838376779731287*^9, 3.8383768042515173`*^9}, 
   3.838377068933134*^9, 3.841847652853443*^9},
 ExpressionUUID -> "2d859c0c-dc67-43c2-9fdf-bd5dfe61ba63"]
}, Open  ]],

Cell["\<\
Set the amplitudes to be arbitrary and solve them. There are two valid \
solutions to choose from.\
\>", "Text",
 CellChangeTimes->{{3.837704937496376*^9, 3.8377049500837965`*^9}, {
   3.83837380462259*^9, 3.838373812504774*^9}, 3.8418515825349693`*^9},
 ExpressionUUID -> "cbd901be-6f4a-4877-93d1-ee307c5baeba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Flatten", " ", "/@", " ", 
     RowBox[{"(", 
      RowBox[{"UBSthetas", "\[Equal]", "Udesired"}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8377037816769476`*^9, 3.8377038174143357`*^9}, {
  3.8377040255123873`*^9, 3.837704027980668*^9}, {3.837704235607848*^9, 
  3.8377042679368334`*^9}, {3.838373222726315*^9, 3.838373226406856*^9}},
 ExpressionUUID -> "19dc15bb-2c38-4bcc-a995-2c86db06c8b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"eqs", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", "\[Theta]4", ",", 
       "\[Theta]5", ",", "\[Theta]6", ",", "\[Theta]7"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8377042744368362`*^9, 3.837704300813367*^9}, {
  3.8377043322363973`*^9, 3.837704339246776*^9}, {3.8383732395507326`*^9, 
  3.8383732486446867`*^9}},
 ExpressionUUID -> "24380440-e69f-4883-901d-dea9e5e18703"],

Cell["\<\
Note that the solutions are for the smallest absolute value angles, up to an \
arbitrary integer. For physical angles, we want the smallest positive angle.\
\>", "Text",
 CellChangeTimes->{{3.8383739623379183`*^9, 
  3.8383740319588194`*^9}},ExpressionUUID->"76b3e4ea-0939-4471-b336-\
9c1a5d8f2f4c"],

Cell[CellGroupData[{

Cell["First solution", "Subsubsection",
 CellChangeTimes->{{3.83770695458212*^9, 
  3.8377069563683586`*^9}},ExpressionUUID->"36b8bf3b-4502-4361-b8b1-\
9c00aee166ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol1", "=", 
   RowBox[{
    RowBox[{"sols", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol1", "//", "N"}], "//", "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reps1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"C", "[", "ii", "]"}], "->", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"%", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "2"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"C", "[", "ii", "]"}], "->", "0"}]}], "]"}], ">", "0"}], 
        ",", "0", ",", "1"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"physSol1", "=", 
  RowBox[{"%%", "/.", "reps1"}]}], "\[IndentingNewLine]", "sol1"}], "Input",
 CellChangeTimes->{{3.837704353927802*^9, 3.8377043660478077`*^9}, {
   3.8377048856165075`*^9, 3.83770488620374*^9}, {3.837707035428616*^9, 
   3.8377070360053897`*^9}, 3.837707073014021*^9, {3.8383732735415316`*^9, 
   3.838373343029955*^9}, {3.838373472647048*^9, 3.838373549938549*^9}, {
   3.8383762267972803`*^9, 3.8383762472851944`*^9}},
 ExpressionUUID -> "f91ec4a0-38ec-4912-8e05-c141d677935f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]1", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.22213607846185868`"}], "+", 
       RowBox[{"C", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]2", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.3471360784618797`"}], "+", 
       RowBox[{"C", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]3", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.3471360784618797`"}], "+", 
       RowBox[{"C", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "3", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]4", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.12499999999999999`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "4", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]5", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.2221360784623207`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "5", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "5", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]6", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.2221360784623207`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "6", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]7", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.34713607846184386`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "7", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.837704359067802*^9, 3.837704367627803*^9}, 
   3.837704887293399*^9, 3.8377070366753387`*^9, 3.8377070736307015`*^9, {
   3.838373262526717*^9, 3.838373276808422*^9}, {3.8383733176467133`*^9, 
   3.8383733467519135`*^9}, {3.8383734753066664`*^9, 3.838373550786604*^9}, {
   3.8383762334450846`*^9, 3.838376248037665*^9}, 3.838376828824696*^9, 
   3.8383770886372876`*^9, 3.8418476807152033`*^9},
 ExpressionUUID -> "d18943b2-61a7-4d81-917a-47b6d287f636"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]1", "\[Rule]", "0.7778639215381413`"}], ",", 
   RowBox[{"\[Theta]2", "\[Rule]", "0.6528639215381202`"}], ",", 
   RowBox[{"\[Theta]3", "\[Rule]", "0.6528639215381202`"}], ",", 
   RowBox[{"\[Theta]4", "\[Rule]", "0.12499999999999999`"}], ",", 
   RowBox[{"\[Theta]5", "\[Rule]", "0.2221360784623207`"}], ",", 
   RowBox[{"\[Theta]6", "\[Rule]", "0.2221360784623207`"}], ",", 
   RowBox[{"\[Theta]7", "\[Rule]", "0.34713607846184386`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.837704359067802*^9, 3.837704367627803*^9}, 
   3.837704887293399*^9, 3.8377070366753387`*^9, 3.8377070736307015`*^9, {
   3.838373262526717*^9, 3.838373276808422*^9}, {3.8383733176467133`*^9, 
   3.8383733467519135`*^9}, {3.8383734753066664`*^9, 3.838373550786604*^9}, {
   3.8383762334450846`*^9, 3.838376248037665*^9}, 3.838376828824696*^9, 
   3.8383770886372876`*^9, 3.841847680729938*^9},
 ExpressionUUID -> "d18943b2-61a7-4d81-917a-47b6d287f636"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]1", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox["2"]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "6"]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"1536", "-", 
                RowBox[{"1024", " ", 
                 SqrtBox["2"]}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]2", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"17", "-", 
                    RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["2"]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"512", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]3", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "3", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"17", "-", 
                    RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["2"]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"512", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "3", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]4", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "4", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"32", "+", 
                    RowBox[{"32", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SqrtBox["2"]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "32"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"24", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["2"]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "4", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]5", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "5", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "31"}], "-", 
                    RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "123"}], "-", 
                    RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"87", "+", 
                    RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "8"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"12", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "10"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"55040", "+", 
                    RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"38912", "+", 
                    RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"79616", "-", 
                    RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"56320", "-", 
                    RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{"7", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"122368", "+", 
                    RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"86528", "+", 
                    RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "5", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]6", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "6", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "31"}], "-", 
                    RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "123"}], "-", 
                    RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"87", "+", 
                    RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "8"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"12", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "10"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"55040", "+", 
                    RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"38912", "+", 
                    RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"79616", "-", 
                    RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"56320", "-", 
                    RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{"7", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"122368", "+", 
                    RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"86528", "+", 
                    RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]7", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "7", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8704", "+", 
               RowBox[{"3584", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6144", "+", 
                RowBox[{"2560", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"192", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"168", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"120", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "6"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"262144", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                 RowBox[{"32768", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "6"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "8"]}], "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "10"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", 
                  RowBox[{"17", " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"120", "-", 
                    RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"84", "-", 
                    RowBox[{"68", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.837704359067802*^9, 3.837704367627803*^9}, 
   3.837704887293399*^9, 3.8377070366753387`*^9, 3.8377070736307015`*^9, {
   3.838373262526717*^9, 3.838373276808422*^9}, {3.8383733176467133`*^9, 
   3.8383733467519135`*^9}, {3.8383734753066664`*^9, 3.838373550786604*^9}, {
   3.8383762334450846`*^9, 3.838376248037665*^9}, 3.838376828824696*^9, 
   3.8383770886372876`*^9, 3.841847680779059*^9},
 ExpressionUUID -> "d18943b2-61a7-4d81-917a-47b6d287f636"]
}, Open  ]],

Cell["\<\
Up to the arbitrary integer component, the Ui/Uj pairs have the same \
amplitude.\
\>", "Text",
 CellChangeTimes->{{3.837705025330635*^9, 
  3.8377050598556576`*^9}},ExpressionUUID->"523808f5-2773-498e-aa5f-\
bd7c9abd9606"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]2", "\[Equal]", "\[Theta]3"}], "/.", "sol1"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]5", "\[Equal]", "\[Theta]6"}], "/.", "sol1"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.837704963174153*^9, 3.837704983106101*^9}, {
  3.837705013310216*^9, 3.8377050195110035`*^9}, {3.83837343123274*^9, 
  3.8383734472239575`*^9}, {3.838373593271701*^9, 3.838373599543889*^9}},
 ExpressionUUID -> "bfa04b2e-5e75-4460-b193-0eba07958ac8"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "\[Equal]", 
    RowBox[{"C", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "3", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837704971244153*^9, 3.8377049839361353`*^9}, 
   3.8377050200809717`*^9, 3.8383734558184404`*^9, 3.8383735609153166`*^9, 
   3.8383736003083687`*^9, 3.838376833167492*^9, 3.841847685839362*^9},
 ExpressionUUID -> "7f99fa6c-91f2-4299-80bf-c52f82468beb"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "5", "]"}], "\[Equal]", 
    RowBox[{"C", "[", "6", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "5", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837704971244153*^9, 3.8377049839361353`*^9}, 
   3.8377050200809717`*^9, 3.8383734558184404`*^9, 3.8383735609153166`*^9, 
   3.8383736003083687`*^9, 3.838376833167492*^9, 3.841847687566152*^9},
 ExpressionUUID -> "7f99fa6c-91f2-4299-80bf-c52f82468beb"]
}, Open  ]],

Cell["\<\
The first and last unitaries also appear to have the same magnitude (but \
opposing sign) of the amplitudes for the Ui/Uj pair opposite in the sequence.\
\>", "Text",
 CellChangeTimes->{{3.83770532471056*^9, 
  3.837705362045055*^9}},ExpressionUUID->"ff7ac982-ccf3-410e-87f0-\
76691276da4b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Theta]1", "/.", "sol1"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]6", "/.", "sol1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "\[Equal]", 
   RowBox[{"-", "%"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.837705377267377*^9, 3.8377054589699507`*^9}, {
  3.837706127669413*^9, 3.8377061300371447`*^9}, {3.8377062201188965`*^9, 
  3.8377062220189*^9}, {3.8383735747983866`*^9, 3.8383735890356216`*^9}, {
  3.8418515102966433`*^9, 3.841851510778987*^9}},
 ExpressionUUID -> "f116e3f8-72fb-4699-afd1-a8c9e3848455"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "1", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["2"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"1536", "-", 
             RowBox[{"1024", " ", 
              SqrtBox["2"]}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"262144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "99"}], "+", 
                   RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                RowBox[{"32768", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2048", "-", 
                   RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"512", "-", 
                   RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "8"]}], "+", 
                RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "10"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837705381197416*^9, 3.8377054596795874`*^9}, 
   3.8377061306667814`*^9, 3.8377062226988974`*^9, {3.8383735799815416`*^9, 
   3.838373589546506*^9}, 3.8383768351663203`*^9, 3.841847687912717*^9, 
   3.841851511299494*^9},
 ExpressionUUID -> "2c9e43c7-428c-4a84-986a-891cb5da0654"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "6", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "8"], "+", 
            FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "31"}], "-", 
                 RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "123"}], "-", 
                 RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"87", "+", 
                  RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "10"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"55040", "+", 
                 RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"38912", "+", 
                  RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"79616", "-", 
                 RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"56320", "-", 
                  RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "-", 
               RowBox[{"7", " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
              ")"}]}], "-", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"122368", "+", 
                 RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"86528", "+", 
                  RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"41", "+", 
                  RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"29", "+", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1856", "+", 
              RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1312", "+", 
               RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837705381197416*^9, 3.8377054596795874`*^9}, 
   3.8377061306667814`*^9, 3.8377062226988974`*^9, {3.8383735799815416`*^9, 
   3.838373589546506*^9}, 3.8383768351663203`*^9, 3.841847687912717*^9, 
   3.841851511322234*^9},
 ExpressionUUID -> "2c9e43c7-428c-4a84-986a-891cb5da0654"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "+", 
        RowBox[{"C", "[", "6", "]"}]}], ")"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"1536", "-", 
               RowBox[{"1024", " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"262144", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"32768", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "8"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "8"], "+", 
              FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31"}], "-", 
                   RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "6"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "123"}], "-", 
                   RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"87", "+", 
                    RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "8"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "+", 
                 RowBox[{"12", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "10"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"55040", "+", 
                   RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"38912", "+", 
                    RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"7", "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"79616", "-", 
                   RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"56320", "-", 
                    RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}], "-", 
                 RowBox[{"7", " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                ")"}]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"122368", "+", 
                   RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"86528", "+", 
                    RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"41", "+", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"29", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1856", "+", 
                RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1312", "+", 
                 RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SqrtBox["2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}], 
       ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837705381197416*^9, 3.8377054596795874`*^9}, 
   3.8377061306667814`*^9, 3.8377062226988974`*^9, {3.8383735799815416`*^9, 
   3.838373589546506*^9}, 3.8383768351663203`*^9, 3.841847687912717*^9, 
   3.84185151462081*^9},
 ExpressionUUID -> "2c9e43c7-428c-4a84-986a-891cb5da0654"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Theta]7", "/.", "sol1"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]2", "/.", "sol1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "\[Equal]", 
   RowBox[{"-", "%"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.837705772578018*^9, 3.837705793653646*^9}, {
  3.8377059173454056`*^9, 3.837705919045042*^9}, {3.837705977362685*^9, 
  3.8377059903662977`*^9}, {3.8377060531988497`*^9, 3.83770611466958*^9}, {
  3.8377062136088915`*^9, 3.837706215698544*^9}, {3.8383736148142743`*^9, 
  3.8383736200955048`*^9}, {3.841851524638875*^9, 3.8418515251444893`*^9}},
 ExpressionUUID -> "db1fbb5f-8837-4479-99bc-b4e4c5ae11ca"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "7", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8704", "+", 
            RowBox[{"3584", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6144", "+", 
             RowBox[{"2560", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"192", "+", 
             RowBox[{"192", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"5", " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"168", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"120", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"262144", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "99"}], "+", 
                 RowBox[{"70", " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{"32768", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "65"}], "-", 
                   RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2048", "-", 
                 RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "44"}], "-", 
                   RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"512", "-", 
                 RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "-", 
                   RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "224"}], "+", 
                   RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "8"]}], "+", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "10"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"262144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "99"}], "+", 
                   RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                RowBox[{"32768", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2048", "-", 
                   RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"512", "-", 
                   RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "8"]}], "+", 
                RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "10"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"17", " ", 
                SqrtBox["2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"120", "-", 
                 RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"84", "-", 
                  RowBox[{"68", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837705781293639*^9, 3.8377057944436455`*^9}, 
   3.837705919735385*^9, {3.8377059797126865`*^9, 3.837705990996297*^9}, {
   3.8377060645423713`*^9, 3.8377061152792134`*^9}, 3.837706216498892*^9, 
   3.8383736211882915`*^9, 3.8383768382992*^9, 3.841851525636836*^9},
 ExpressionUUID -> "0c76a579-5957-435e-97f0-ff4179433b9c"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "8"], "+", 
            FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"17", "-", 
                 RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "-", 
                  RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"512", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"262144", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"32768", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "8"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1856", "+", 
              RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1312", "+", 
               RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837705781293639*^9, 3.8377057944436455`*^9}, 
   3.837705919735385*^9, {3.8377059797126865`*^9, 3.837705990996297*^9}, {
   3.8377060645423713`*^9, 3.8377061152792134`*^9}, 3.837706216498892*^9, 
   3.8383736211882915`*^9, 3.8383768382992*^9, 3.841851525668438*^9},
 ExpressionUUID -> "0c76a579-5957-435e-97f0-ff4179433b9c"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C", "[", "2", "]"}], "+", 
        RowBox[{"C", "[", "7", "]"}]}], ")"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8704", "+", 
              RowBox[{"3584", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6144", "+", 
               RowBox[{"2560", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"192", "+", 
               RowBox[{"192", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"168", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"120", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"262144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "99"}], "+", 
                   RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                RowBox[{"32768", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2048", "-", 
                   RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"512", "-", 
                   RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "8"]}], "+", 
                RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "10"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"262144", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"32768", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "8"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "24"}], "+", 
                 RowBox[{"17", " ", 
                  SqrtBox["2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"120", "-", 
                   RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"84", "-", 
                    RowBox[{"68", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "8"], "+", 
              FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"17", "-", 
                   RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "-", 
                    RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SqrtBox["2"]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"512", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1856", "+", 
                RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1312", "+", 
                 RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SqrtBox["2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}], 
       ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.837705781293639*^9, 3.8377057944436455`*^9}, 
   3.837705919735385*^9, {3.8377059797126865`*^9, 3.837705990996297*^9}, {
   3.8377060645423713`*^9, 3.8377061152792134`*^9}, 3.837706216498892*^9, 
   3.8383736211882915`*^9, 3.8383768382992*^9, 3.84185152752463*^9},
 ExpressionUUID -> "0c76a579-5957-435e-97f0-ff4179433b9c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second solution", "Subsubsection",
 CellChangeTimes->{{3.837706824186168*^9, 
  3.8377068261194916`*^9}},ExpressionUUID->"b9189af4-1cad-4f50-b60b-\
a7e8491caabe"],

Cell["This solution is the same, but with the angles reversed.", "Text",
 CellChangeTimes->{{3.838377230236492*^9, 
  3.83837725430879*^9}},ExpressionUUID->"121965e6-1d9b-4c6c-a3d2-\
9f7081a3abe4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol2", "=", 
   RowBox[{
    RowBox[{"sols", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol2", "//", "N"}], "//", "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reps2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"C", "[", "ii", "]"}], "->", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"%", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "2"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"C", "[", "ii", "]"}], "->", "0"}]}], "]"}], ">", "0"}], 
        ",", "0", ",", "1"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"physSol2", "=", 
  RowBox[{"%%", "/.", "reps2"}]}], "\[IndentingNewLine]", "sol2"}], "Input",
 CellChangeTimes->{{3.837704447416068*^9, 3.837704473858488*^9}, {
  3.83770489699704*^9, 3.837704897476671*^9}, {3.8383736352938347`*^9, 
  3.838373648178605*^9}, {3.8383762576406994`*^9, 3.8383762659897823`*^9}},
 ExpressionUUID -> "37e824fd-09b1-4d42-b90f-f1fac92834bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]1", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.34713607846183414`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]2", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.22213607846181313`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]3", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.22213607846181313`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "3", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]4", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{"0.12499999999999999`", "\[VeryThinSpace]", "+", 
       RowBox[{"C", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "4", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]5", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.347136078461843`"}], "+", 
       RowBox[{"C", "[", "5", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "5", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]6", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.347136078461843`"}], "+", 
       RowBox[{"C", "[", "6", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]7", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.22213607846185585`"}], "+", 
       RowBox[{"C", "[", "7", "]"}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8377044552947383`*^9, 3.8377044755612836`*^9}, 
   3.8377048989370165`*^9, 3.838373649910939*^9, 3.8383762682919254`*^9, 
   3.8383768426884165`*^9, 3.8383770948022346`*^9, 3.841851540945588*^9},
 ExpressionUUID -> "5745c53d-ef89-4ee5-812f-801443931cd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]1", "\[Rule]", "0.34713607846183414`"}], ",", 
   RowBox[{"\[Theta]2", "\[Rule]", "0.22213607846181313`"}], ",", 
   RowBox[{"\[Theta]3", "\[Rule]", "0.22213607846181313`"}], ",", 
   RowBox[{"\[Theta]4", "\[Rule]", "0.12499999999999999`"}], ",", 
   RowBox[{"\[Theta]5", "\[Rule]", "0.652863921538157`"}], ",", 
   RowBox[{"\[Theta]6", "\[Rule]", "0.652863921538157`"}], ",", 
   RowBox[{"\[Theta]7", "\[Rule]", "0.7778639215381442`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8377044552947383`*^9, 3.8377044755612836`*^9}, 
   3.8377048989370165`*^9, 3.838373649910939*^9, 3.8383762682919254`*^9, 
   3.8383768426884165`*^9, 3.8383770948022346`*^9, 3.841851540959861*^9},
 ExpressionUUID -> "5745c53d-ef89-4ee5-812f-801443931cd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Theta]1", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"96", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox["2"]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "6"]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"512", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]2", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"17", "-", 
                    RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["2"]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"512", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "+", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]3", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "3", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"17", "-", 
                    RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["2"]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"512", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "+", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "3", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]4", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "4", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"32", "+", 
                    RowBox[{"32", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SqrtBox["2"]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "32"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"24", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SqrtBox["2"]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "4", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]5", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "5", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "31"}], "-", 
                    RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "123"}], "-", 
                    RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"87", "+", 
                    RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "8"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"12", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "10"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"79616", "-", 
                    RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"56320", "-", 
                    RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
                  RowBox[{"5", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"55040", "+", 
                    RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"38912", "+", 
                    RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "122368"}], "-", 
                    RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"86528", "+", 
                    RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "5", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]6", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "6", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "8"], "+", 
               FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "31"}], "-", 
                    RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "6"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "123"}], "-", 
                    RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"87", "+", 
                    RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "8"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"12", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "10"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"79616", "-", 
                    RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"56320", "-", 
                    RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
                  RowBox[{"5", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"55040", "+", 
                    RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"38912", "+", 
                    RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "122368"}], "-", 
                    RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"86528", "+", 
                    RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1856", "+", 
                 RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1312", "+", 
                  RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}], "]"}]}], 
   ",", 
   RowBox[{"\[Theta]7", "\[Rule]", 
    RowBox[{"ConditionalExpression", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "7", "]"}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8704", "+", 
               RowBox[{"3584", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6144", "+", 
                RowBox[{"2560", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"192", "+", 
                RowBox[{"192", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"5", " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"168", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"120", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 SqrtBox["2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"262144", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                 RowBox[{"32768", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "6"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "8"]}], "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "10"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", 
                  RowBox[{"17", " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"120", "-", 
                    RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"84", "-", 
                    RowBox[{"68", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10"}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox["2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], 
          "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8377044552947383`*^9, 3.8377044755612836`*^9}, 
   3.8377048989370165`*^9, 3.838373649910939*^9, 3.8383762682919254`*^9, 
   3.8383768426884165`*^9, 3.8383770948022346`*^9, 3.841851540985958*^9},
 ExpressionUUID -> "5745c53d-ef89-4ee5-812f-801443931cd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]2", "\[Equal]", "\[Theta]3"}], "/.", "sol2"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]5", "\[Equal]", "\[Theta]6"}], "/.", "sol2"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8377050695256443`*^9, 3.8377050720852985`*^9}, {
  3.8383736553127418`*^9, 3.8383736660723925`*^9}},
 ExpressionUUID -> "6819fe37-d345-4918-9eee-69c5343fa853"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "\[Equal]", 
    RowBox[{"C", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "3", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.8377050729656425`*^9, 3.8383736669631186`*^9, 
  3.838376845573281*^9, 3.8418515466083403`*^9},
 ExpressionUUID -> "df06da9b-7482-4144-9090-5845f589ec4b"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "5", "]"}], "\[Equal]", 
    RowBox[{"C", "[", "6", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "5", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.8377050729656425`*^9, 3.8383736669631186`*^9, 
  3.838376845573281*^9, 3.8418515488821917`*^9},
 ExpressionUUID -> "df06da9b-7482-4144-9090-5845f589ec4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Theta]1", "/.", "sol2"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]6", "/.", "sol2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "\[Equal]", 
   RowBox[{"-", "%"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8377061528067985`*^9, 3.8377061551362176`*^9}, {
   3.8377062055446625`*^9, 3.837706207224316*^9}, {3.838373670103384*^9, 
   3.8383736755781713`*^9}, {3.841851549001299*^9, 3.841851549468335*^9}, {
   3.841923834219714*^9, 3.841923844021262*^9}, 3.841923878575049*^9},
 ExpressionUUID -> "07e861bf-5797-4989-879c-5f593cd3fd66"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "1", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox["2"]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"512", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox["2"]}]}], ")"}]}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"262144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "99"}], "+", 
                   RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                RowBox[{"32768", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2048", "-", 
                   RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"512", "-", 
                   RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "8"]}], "+", 
                RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "10"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.837706155766196*^9, 3.8377062079246674`*^9, 3.8383736778111873`*^9, 
   3.8383768474159126`*^9, 3.841851550236184*^9, {3.841923831751212*^9, 
   3.8419238459969673`*^9}, 3.84192388071657*^9},
 ExpressionUUID -> "4f1ec262-b82c-4914-acfc-c526a2746021"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "6", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "8"], "+", 
            FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "31"}], "-", 
                 RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "123"}], "-", 
                 RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"87", "+", 
                  RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "+", 
               RowBox[{"12", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "10"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"79616", "-", 
                 RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"56320", "-", 
                  RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"55040", "+", 
                 RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"38912", "+", 
                  RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
              ")"}]}], "+", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "122368"}], "-", 
                 RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"86528", "+", 
                  RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"41", "+", 
                  RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                   RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"29", "+", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1856", "+", 
              RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1312", "+", 
               RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.837706155766196*^9, 3.8377062079246674`*^9, 3.8383736778111873`*^9, 
   3.8383768474159126`*^9, 3.841851550236184*^9, {3.841923831751212*^9, 
   3.8419238459969673`*^9}, 3.8419238807376213`*^9},
 ExpressionUUID -> "4f1ec262-b82c-4914-acfc-c526a2746021"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "+", 
        RowBox[{"C", "[", "6", "]"}]}], ")"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"512", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"262144", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"32768", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "8"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "8"], "+", 
              FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31"}], "-", 
                   RowBox[{"205", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"22", "+", 
                    RowBox[{"145", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "6"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "123"}], "-", 
                   RowBox[{"119", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"87", "+", 
                    RowBox[{"84", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "8"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "+", 
                 RowBox[{"12", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "10"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"79616", "-", 
                   RowBox[{"139008", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"56320", "-", 
                    RowBox[{"98304", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}], "+", 
                 RowBox[{"7", " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"55040", "+", 
                   RowBox[{"126720", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"38912", "+", 
                    RowBox[{"89600", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"7", "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                ")"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "122368"}], "-", 
                   RowBox[{"50688", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"86528", "+", 
                    RowBox[{"35840", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"41", "+", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"29", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1856", "+", 
                RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1312", "+", 
                 RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SqrtBox["2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}], 
       ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "6", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.837706155766196*^9, 3.8377062079246674`*^9, 3.8383736778111873`*^9, 
   3.8383768474159126`*^9, 3.841851550236184*^9, {3.841923831751212*^9, 
   3.8419238459969673`*^9}, 3.841923882207074*^9},
 ExpressionUUID -> "4f1ec262-b82c-4914-acfc-c526a2746021"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Theta]7", "/.", "sol2"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]2", "/.", "sol2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "\[Equal]", 
   RowBox[{"-", "%"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.837706165768982*^9, 3.837706195082407*^9}, {
  3.8383736820795302`*^9, 3.8383736874775453`*^9}, {3.841851553534123*^9, 
  3.841851554049472*^9}},
 ExpressionUUID -> "f79731ac-dcb4-4fac-9ff3-2f6fc6aba3de"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "7", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8704", "+", 
            RowBox[{"3584", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6144", "+", 
             RowBox[{"2560", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SqrtBox["2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"192", "+", 
             RowBox[{"192", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"5", " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"168", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"120", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SqrtBox["2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"262144", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "99"}], "+", 
                 RowBox[{"70", " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{"32768", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "65"}], "-", 
                   RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2048", "-", 
                 RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "44"}], "-", 
                   RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"512", "-", 
                 RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "-", 
                   RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "224"}], "+", 
                   RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "8"]}], "+", 
              RowBox[{"8", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "10"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"262144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "99"}], "+", 
                   RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                RowBox[{"32768", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2048", "-", 
                   RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"512", "-", 
                   RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "8"]}], "+", 
                RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "10"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"17", " ", 
                SqrtBox["2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"120", "-", 
                 RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"84", "-", 
                  RowBox[{"68", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.8377061687991657`*^9, 3.837706196032405*^9}, 
   3.838373688070758*^9, 3.838376850625292*^9, 3.8418515545317993`*^9},
 ExpressionUUID -> "1290d628-2fa1-4750-aa85-57f53fb47718"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "8"], "+", 
            FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"17", "-", 
                 RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "-", 
                  RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox["2"]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"512", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox["2"]}]}], ")"}]}], "+", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"262144", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"32768", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "8"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1856", "+", 
              RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1312", "+", 
               RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "-", 
                 RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.8377061687991657`*^9, 3.837706196032405*^9}, 
   3.838373688070758*^9, 3.838376850625292*^9, 3.841851554558424*^9},
 ExpressionUUID -> "1290d628-2fa1-4750-aa85-57f53fb47718"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C", "[", "2", "]"}], "+", 
        RowBox[{"C", "[", "7", "]"}]}], ")"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8704", "+", 
              RowBox[{"3584", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6144", "+", 
               RowBox[{"2560", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             SqrtBox["2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"192", "+", 
               RowBox[{"192", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"168", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"120", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                SqrtBox["2"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "6"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"262144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "99"}], "+", 
                   RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                RowBox[{"32768", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2048", "-", 
                   RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"512", "-", 
                   RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "6"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "8"]}], "+", 
                RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "10"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                 SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"262144", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                  RowBox[{"32768", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "8"]}], "+", 
                  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                   SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}], ")"}]}]}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "24"}], "+", 
                 RowBox[{"17", " ", 
                  SqrtBox["2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"120", "-", 
                   RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"84", "-", 
                    RowBox[{"68", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "8"], "+", 
              FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"17", "-", 
                   RowBox[{"41", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "-", 
                    RowBox[{"29", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "96"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SqrtBox["2"]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "6"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"512", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "+", 
                 RowBox[{"\[Sqrt]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"262144", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "99"}], "+", 
                    RowBox[{"70", " ", 
                    SqrtBox["2"]}]}], ")"}]}], "-", 
                    RowBox[{"32768", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "-", 
                    RowBox[{"123", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"87", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"10240", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "-", 
                    RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"512", "-", 
                    RowBox[{"512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"33", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"2464", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"96", "-", 
                    RowBox[{"1760", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "8"]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"10", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "10"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox["2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "12"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1856", "+", 
                RowBox[{"768", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1312", "+", 
                 RowBox[{"544", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SqrtBox["2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"17", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox["2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "]"}]}], 
       ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"C", "[", "7", "]"}], "\[Element]", "Integers"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.8377061687991657`*^9, 3.837706196032405*^9}, 
   3.838373688070758*^9, 3.838376850625292*^9, 3.841851556559621*^9},
 ExpressionUUID -> "1290d628-2fa1-4750-aa85-57f53fb47718"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1336, 604},
WindowMargins->{{Automatic, 36}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "b3010442-a095-463d-844f-e88bd91a038d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 637, 12, 69, "Subsection"],
Cell[1220, 36, 417, 5, 30, "Text"],
Cell[1640, 43, 897, 26, 83, "Input"],
Cell[CellGroupData[{
Cell[2562, 73, 539, 11, 46, "Input"],
Cell[3104, 86, 2019, 62, 132, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5160, 153, 377, 7, 28, "Input"],
Cell[5540, 162, 1010, 22, 74, "Output"]
}, Open  ]],
Cell[6565, 187, 283, 4, 30, "Text"],
Cell[6851, 193, 581, 17, 121, "Input"],
Cell[7435, 212, 269, 4, 30, "Text"],
Cell[7707, 218, 957, 21, 63, "Input"],
Cell[8667, 241, 271, 4, 30, "Text"],
Cell[8941, 247, 580, 15, 63, "Input"],
Cell[9524, 264, 352, 7, 30, "Text"],
Cell[9879, 273, 846, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[10750, 294, 1028, 24, 31, "Input"],
Cell[11781, 320, 81298, 2111, 144, "Output"]
}, Open  ]],
Cell[93094, 2434, 369, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[93488, 2446, 1101, 24, 63, "Input"],
Cell[94592, 2472, 2021, 43, 80, "Output"],
Cell[96616, 2517, 1215, 28, 74, "Output"]
}, Open  ]],
Cell[97846, 2548, 322, 6, 30, "Text"],
Cell[98171, 2556, 500, 11, 28, "Input"],
Cell[98674, 2569, 538, 13, 28, "Input"],
Cell[99215, 2584, 309, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[99549, 2594, 166, 3, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[99740, 2601, 1385, 36, 97, "Input"],
Cell[101128, 2639, 2655, 68, 80, "Output"],
Cell[103786, 2709, 995, 17, 28, "Output"],
Cell[104784, 2728, 105859, 2527, 1627, "Output"]
}, Open  ]],
Cell[210658, 5258, 233, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[210916, 5268, 543, 12, 46, "Input"],
Cell[211462, 5282, 636, 15, 28, "Output"],
Cell[212101, 5299, 636, 15, 28, "Output"]
}, Open  ]],
Cell[212752, 5317, 301, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[213078, 5327, 561, 10, 63, "Input"],
Cell[213642, 5339, 7443, 190, 134, "Output"],
Cell[221088, 5531, 30393, 724, 480, "Output"],
Cell[251484, 6257, 38112, 904, 604, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289633, 7166, 659, 11, 63, "Input"],
Cell[290295, 7179, 10894, 276, 212, "Output"],
Cell[301192, 7457, 10514, 267, 203, "Output"],
Cell[311709, 7726, 21729, 533, 371, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[333487, 8265, 168, 3, 35, "Subsubsection"],
Cell[333658, 8270, 197, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[333880, 8277, 1255, 34, 97, "Input"],
Cell[335138, 8313, 2455, 65, 80, "Output"],
Cell[337596, 8380, 794, 13, 28, "Output"],
Cell[338393, 8395, 105874, 2530, 1621, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444304, 10930, 453, 11, 46, "Input"],
Cell[444760, 10943, 537, 14, 28, "Output"],
Cell[445300, 10959, 537, 14, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445874, 10978, 584, 10, 63, "Input"],
Cell[446461, 10990, 7544, 194, 134, "Output"],
Cell[454008, 11186, 30401, 725, 504, "Output"],
Cell[484412, 11913, 38258, 909, 628, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522707, 12827, 460, 9, 63, "Input"],
Cell[523170, 12838, 10746, 274, 212, "Output"],
Cell[533919, 13114, 10364, 265, 203, "Output"],
Cell[544286, 13381, 21580, 531, 371, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


